$\epsilon$-regular basis for non-polylogarithmic multiloop integrals and total cross section of the process $e^+e^-\to 2(Q\bar Q)$

We argue that in many physical calculations where the "eliptic" sectors are involved, one can express the results via iterated integrals with almost all weights being rational. Our method is based on the existence of $\epsilon$-regular basis, which is akin to the $\epsilon$-finite basis defined in Ref. [hep-ph/0601165]. As a demonstration of our technique, we calculate the photon contribution to the total cross section of the production of two $Q\bar Q$ pairs in the electron-positron collisions.

==> anc/Tj2F.m <==
(*
Transformation from LiteRed masters to \[Epsilon]-regular basis.
Notations:
mQ=1
\[Beta]=Sqrt[1-4/s]
*)
{{(-3*s^2 - 384*s*\[Epsilon] + 6*s^2*\[Epsilon] - 2048*\[Epsilon]^2 + 
    256*s*\[Epsilon]^2 - 8*s^2*\[Epsilon]^2)/1152, 
  -(-512 - 96*s - s^3 - 1024*s*\[Epsilon] - 112*s^2*\[Epsilon] + 
     2*s^3*\[Epsilon])/(576*s), -((-4 + s)*(64 + 40*s + s^2))/(144*s), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*\[Epsilon])*(1 + 12*\[Epsilon])*(-3*s - 32*\[Epsilon] + 
     2*s*\[Epsilon]))/1152, 
  ((-3 + 4*\[Epsilon])*(128 + s^2 + 192*s*\[Epsilon] + 6*s^2*\[Epsilon]))/
   (576*s), -((-4 + s)*(16 + 5*s)*(-3 + 4*\[Epsilon]))/(144*s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-((-3 + 4*\[Epsilon])*(12 - 3*s - 106*\[Epsilon] + 12*s*\[Epsilon] + 
      180*\[Epsilon]^2 + 144*\[Epsilon]^3))/1152, 
  ((-3 + 4*\[Epsilon])*(-32 + 4*s - s^2 + 112*\[Epsilon] - 62*s*\[Epsilon] + 
     4*s^2*\[Epsilon] + 180*s*\[Epsilon]^2))/(576*s), 
  -((-4 + s)*(-3 + 4*\[Epsilon])*(-4 - s + 14*\[Epsilon] + 4*s*\[Epsilon]))/
   (144*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*\[Epsilon])*(3*s - 192*\[Epsilon] - 6*s*\[Epsilon] + 
     256*\[Epsilon]^2 + 8*s*\[Epsilon]^2))/(1152*(-1 + 2*\[Epsilon])), 
  ((-3 + 4*\[Epsilon])*(128 - 16*s - s^2 + 64*s*\[Epsilon] + 
     2*s^2*\[Epsilon]))/(576*s*(-1 + 2*\[Epsilon])), 
  ((-16 + s)*(-4 + s)*(-3 + 4*\[Epsilon]))/(144*s*(-1 + 2*\[Epsilon])), 
  (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (9*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-3 + 4*\[Epsilon])*(-14 - 14*\[Epsilon] + 129*\[Epsilon]^2 - 
     306*\[Epsilon]^3 + 216*\[Epsilon]^4))/(576*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), ((-3 + 4*\[Epsilon])*(-16 + 2*s + 56*\[Epsilon] - 
     16*s*\[Epsilon] - 48*\[Epsilon]^2 + 3*s*\[Epsilon]^2 + 
     18*s*\[Epsilon]^3))/(288*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Beta]*(-3 + 4*\[Epsilon])*(-2 + 21*\[Epsilon] - 45*\[Epsilon]^2 + 
     36*\[Epsilon]^3))/(72*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (-3 + 4*\[Epsilon])/(72*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/(18*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 
  -((-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/(36*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*\[Epsilon])*(10 - 117*\[Epsilon] + 350*\[Epsilon]^2 - 
     411*\[Epsilon]^3 - 18*\[Epsilon]^4 + 216*\[Epsilon]^5))/
   (576*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((-3 + 4*\[Epsilon])*(16 - 2*s - 168*\[Epsilon] + 33*s*\[Epsilon] + 
      632*\[Epsilon]^2 - 208*s*\[Epsilon]^2 - 1008*\[Epsilon]^3 + 
      645*s*\[Epsilon]^3 + 576*\[Epsilon]^4 - 882*s*\[Epsilon]^4 + 
      432*s*\[Epsilon]^5))/(288*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])), (\[Beta]*(-3 + 4*\[Epsilon])*
    (-2 + 21*\[Epsilon] - 45*\[Epsilon]^2 + 36*\[Epsilon]^3))/
   (72*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (\[Epsilon]*(-3 + 4*\[Epsilon]))/(72*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/
   (18*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((-4 + 3*s)*\[Epsilon]*(-3 + 4*\[Epsilon]))/(36*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/
   (36*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-3 + 4*\[Epsilon])/(18*s*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(5 - 30*\[Epsilon] + 
     72*\[Epsilon]^2))/(576*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(8 - s + 6*s*\[Epsilon]))/
   (288*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -(\[Beta]*(-3 + 4*\[Epsilon])*(-2 + 21*\[Epsilon] - 45*\[Epsilon]^2 + 
      36*\[Epsilon]^3))/(72*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 0, 
  (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/(36*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 
  ((-3 + 4*\[Epsilon])*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (18*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/(18*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 
  -(\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (18*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 0, 0, 0, 0, 0}, 
 {((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-s + 48*\[Epsilon] - 20*s*\[Epsilon] - 144*\[Epsilon]^2 + 
     24*s*\[Epsilon]^2))/(1152*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  -((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
     (-8 - 3*s - 32*\[Epsilon] + 4*s*\[Epsilon] + 48*\[Epsilon]^2))/
   (576*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])^2*(-1 + 4*\[Epsilon]))/
   (144*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  -(\[Beta]*(-3 + 4*\[Epsilon])*(2*s + 16*\[Epsilon] - 23*s*\[Epsilon] - 
      168*\[Epsilon]^2 + 66*s*\[Epsilon]^2 + 496*\[Epsilon]^3 - 
      81*s*\[Epsilon]^3 - 648*\[Epsilon]^4 + 36*s*\[Epsilon]^4 + 
      288*\[Epsilon]^5))/(144*s*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
    (-s - 4*\[Epsilon] + s*\[Epsilon]))/(72*s*(-1 + 2*\[Epsilon])^2*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Epsilon]*(-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + s*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-s - 4*\[Epsilon] + s*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -(\[Epsilon]^2*(-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + s*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])^2*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 
  0, 0, 0}, {-((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (s + 16*\[Epsilon] - 22*s*\[Epsilon] - 64*\[Epsilon]^2 + 
      40*s*\[Epsilon]^2))/(576*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  ((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-s - 32*\[Epsilon] + 
     2*s*\[Epsilon]))/(288*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  ((-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Beta]*(-3 + 4*\[Epsilon])*(-16 + 168*\[Epsilon] - 360*\[Epsilon]^2 + 
     8298*\[Epsilon]^3 - 254625*\[Epsilon]^4 + 1713690*\[Epsilon]^5 - 
     5258385*\[Epsilon]^6 + 8502570*\[Epsilon]^7 - 7115040*\[Epsilon]^8 + 
     2449440*\[Epsilon]^9))/(1152*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 0, 
  -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-4 - 4245*\[Epsilon]^2 + 
      21105*\[Epsilon]^3 - 37530*\[Epsilon]^4 + 22680*\[Epsilon]^5))/
   (288*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  -((-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(32 - 4245*\[Epsilon]^2 + 
      21105*\[Epsilon]^3 - 37530*\[Epsilon]^4 + 22680*\[Epsilon]^5))/
   (576*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (\[Epsilon]*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (24*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (\[Epsilon]*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/(18*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), 0, 0, 0}, 
 {((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*
    (-3 + 8*\[Epsilon]))/(288*s*(-1 + 2*\[Epsilon])), 
  -((-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (144*s*(-1 + 2*\[Epsilon])), 0, 
  -(\[Beta]*(-3 + 4*\[Epsilon])*(128 - 48*s - 1216*\[Epsilon] + 
      440*s*\[Epsilon] + 4096*\[Epsilon]^2 - 1144*s*\[Epsilon]^2 - 
      5888*\[Epsilon]^3 + 9226*s*\[Epsilon]^3 + 3072*\[Epsilon]^4 - 
      255009*s*\[Epsilon]^4 + 1713690*s*\[Epsilon]^5 - 
      5258385*s*\[Epsilon]^6 + 8502570*s*\[Epsilon]^7 - 
      7115040*s*\[Epsilon]^8 + 2449440*s*\[Epsilon]^9))/
   (1152*(-4 + s)*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-4 - 4245*\[Epsilon]^2 + 
     21105*\[Epsilon]^3 - 37530*\[Epsilon]^4 + 22680*\[Epsilon]^5))/
   (288*(-4 + s)*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (\[Epsilon]*(-3 + 4*\[Epsilon]))/(72*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
    (32 - 4245*\[Epsilon]^2 + 21105*\[Epsilon]^3 - 37530*\[Epsilon]^4 + 
     22680*\[Epsilon]^5))/(576*(-4 + s)*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (24*s*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -(\[Epsilon]^2*(-3 + 4*\[Epsilon]))/(72*s*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (18*(-4 + s)*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Beta]*(-3 + 4*\[Epsilon]))/
   (18*(-4 + s)*s*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0}, 
 {-((-3 + 4*\[Epsilon])*(88 - 22*s - 873*\[Epsilon] + 249*s*\[Epsilon] + 
      4808*\[Epsilon]^2 - 1085*s*\[Epsilon]^2 - 8439*\[Epsilon]^3 + 
      1107*s*\[Epsilon]^3 - 3204*\[Epsilon]^4 + 3321*s*\[Epsilon]^4 + 
      25164*\[Epsilon]^5 - 8910*s*\[Epsilon]^5 - 19440*\[Epsilon]^6 + 
      5832*s*\[Epsilon]^6))/(576*(-4 + s)*s^2*(1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -((-3 + 4*\[Epsilon])*(8 + 2*s - 79*\[Epsilon] - 35*s*\[Epsilon] + 
      160*\[Epsilon]^2 + 253*s*\[Epsilon]^2 + 1063*\[Epsilon]^3 - 
      973*s*\[Epsilon]^3 - 4116*\[Epsilon]^4 + 1911*s*\[Epsilon]^4 + 
      6012*\[Epsilon]^5 - 1962*s*\[Epsilon]^5 - 3456*\[Epsilon]^6 + 
      864*s*\[Epsilon]^6))/(288*(-4 + s)*s^2*(1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -((-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/(72*s^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])), 
  (\[Beta]*(-3 + 4*\[Epsilon])*(-768 + 320*s - 40*s^2 + 6528*\[Epsilon] - 
     2592*s*\[Epsilon] + 276*s^2*\[Epsilon] - 7680*\[Epsilon]^2 + 
     1312*s*\[Epsilon]^2 + 476*s^2*\[Epsilon]^2 + 175728*\[Epsilon]^3 - 
     68900*s*\[Epsilon]^3 + 5306*s^2*\[Epsilon]^3 - 5678136*\[Epsilon]^4 + 
     2362434*s*\[Epsilon]^4 - 234861*s^2*\[Epsilon]^4 + 
     28878912*\[Epsilon]^5 - 12032880*s*\[Epsilon]^5 + 
     1203288*s^2*\[Epsilon]^5 - 43944120*\[Epsilon]^6 + 
     18310050*s*\[Epsilon]^6 - 1831005*s^2*\[Epsilon]^6 - 
     48340800*\[Epsilon]^7 + 20142000*s*\[Epsilon]^7 - 
     2014200*s^2*\[Epsilon]^7 + 237362400*\[Epsilon]^8 - 
     98901000*s*\[Epsilon]^8 + 9890100*s^2*\[Epsilon]^8 - 
     282735360*\[Epsilon]^9 + 117806400*s*\[Epsilon]^9 - 
     11780640*s^2*\[Epsilon]^9 + 117573120*\[Epsilon]^10 - 
     48988800*s*\[Epsilon]^10 + 4898880*s^2*\[Epsilon]^10))/
   (1152*(-4 + s)^2*s^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -((-3 + 4*\[Epsilon])*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
   (72*(-4 + s)*s^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-96 + 40*s - 192*\[Epsilon] + 64*s*\[Epsilon] + 20*s^2*\[Epsilon] - 
      101880*\[Epsilon]^2 + 42450*s*\[Epsilon]^2 - 4245*s^2*\[Epsilon]^2 + 
      302760*\[Epsilon]^3 - 126150*s*\[Epsilon]^3 + 12615*s^2*\[Epsilon]^3 + 
      112320*\[Epsilon]^4 - 46800*s*\[Epsilon]^4 + 4680*s^2*\[Epsilon]^4 - 
      1257120*\[Epsilon]^5 + 523800*s*\[Epsilon]^5 - 52380*s^2*\[Epsilon]^5 + 
      1088640*\[Epsilon]^6 - 453600*s*\[Epsilon]^6 + 45360*s^2*\[Epsilon]^6))/
   (288*(-4 + s)^2*s^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -((-3 + 4*\[Epsilon])*(4 + 3*s*\[Epsilon] - 16*\[Epsilon]^2 + 
      12*s*\[Epsilon]^2))/(72*(-4 + s)*s^2*(1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  -(\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(768 - 368*s + 48*s^2 + 
      1536*\[Epsilon] - 800*s*\[Epsilon] + 128*s^2*\[Epsilon] - 
      101880*\[Epsilon]^2 + 42450*s*\[Epsilon]^2 - 4245*s^2*\[Epsilon]^2 + 
      302760*\[Epsilon]^3 - 126150*s*\[Epsilon]^3 + 12615*s^2*\[Epsilon]^3 + 
      112320*\[Epsilon]^4 - 46800*s*\[Epsilon]^4 + 4680*s^2*\[Epsilon]^4 - 
      1257120*\[Epsilon]^5 + 523800*s*\[Epsilon]^5 - 52380*s^2*\[Epsilon]^5 + 
      1088640*\[Epsilon]^6 - 453600*s*\[Epsilon]^6 + 45360*s^2*\[Epsilon]^6))/
   (576*(-4 + s)^2*s^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (\[Epsilon]*(-3 + 4*\[Epsilon])*(10 - 26*\[Epsilon] + 9*s*\[Epsilon]))/
   (72*(-4 + s)*s^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (\[Epsilon]*(-3 + 4*\[Epsilon])*
    (-2 - 6*\[Epsilon] + s*\[Epsilon]))/(24*(-4 + s)*s^2*(1 + \[Epsilon])*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  ((-6 + s)*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (18*(-4 + s)*s^2*(1 + \[Epsilon])*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), ((-2 + s)*\[Beta]*(-3 + 4*\[Epsilon])*
    (1 + 6*\[Epsilon]))/(18*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (4*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (9*(-4 + s)*s^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(-3 + 4*\[Epsilon])/(18*s^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 
  (\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 
     126*\[Epsilon]^3 + 72*\[Epsilon]^4))/(9*s^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (\[Epsilon]*(-3 + 4*\[Epsilon]))/
   (9*s^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))}}

